A note on data splitting with e-values: online appendix to my comment on Glenn Shafer's "Testing by betting"

This note reanalyzes Cox's idealized example of testing with data splitting using e-values (Shafer's betting scores). Cox's exciting finding was that the method of data splitting, while allowing flexible data analysis, achieves quite high efficiencies, of about 80%. The most serious objection to the method was that it involves splitting data at random, and so different people analyzing the same data may get very different answers. Using e-values instead of p-values remedies this disadvantage.

==> code.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Code for \"A note on data splitting with e-values\""
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Sections 3 and 4: experiments with p-values and e-values"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Let us take $r:=100$ and $\\sigma_0:=1$; we then have $\\mu=\\Delta/10$."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 648x432 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "import numpy as np\n",
    "from scipy.stats import norm\n",
    "import matplotlib.pyplot as plt\n",
    "\n",
    "# parameters that I vary:\n",
    "m = 10\n",
    "p = 0.4\n",
    "Delta = 6\n",
    "\n",
    "np.random.seed(1)\n",
    "\n",
    "# fixed and computed values of parameters\n",
    "r = 100  # 5 is a bad value since in this case there are only 10 possible data splits of each sample\n",
    "   # default value: 100 (in any case, r should be divisible by 5)\n",
    "mu = Delta/np.sqrt(r)\n",
    "first_portion = int(p*r)\n",
    "\n",
    "n_boxplots = 10    # the number of boxplots in my picture (10)\n",
    "n_data_splits = 100 # number of data splits to try for each boxplot (100)\n",
    "p_values = np.zeros((n_data_splits,n_boxplots))  # initializing the data-split p-values to plot\n",
    "exact_p_values = np.zeros(n_boxplots)  # initializing the exact p-values to plot as blue line\n",
    "e_values = np.zeros((n_data_splits,n_boxplots))  # initializing the data-split e-values to average\n",
    "mean_e_values = np.zeros(n_boxplots)  # initializing the average e-values\n",
    "\n",
    "for boxplot in range(n_boxplots):\n",
    "  # initializing the data:\n",
    "  data = np.random.normal(size=(m,r))\n",
    "  # generating the data:\n",
    "  data[0,] = data[0,] + mu\n",
    "  # now compute the information for the current boxplot\n",
    "  for data_split in range(n_data_splits):\n",
    "    # permute the data:\n",
    "    for m_index in range(m):\n",
    "      data[m_index,] = np.random.permutation(data[m_index,])\n",
    "    # find the largest mean of the first portion:\n",
    "    record = -np.inf\n",
    "    for m_index in range(m):\n",
    "      current = np.mean(data[m_index,:first_portion])\n",
    "      if current>record:\n",
    "        largest = m_index\n",
    "        record = current\n",
    "    a = record  # my notation for the largest mean of the first portion\n",
    "    b = np.mean(data[largest,first_portion:])  # my notation for the mean of the second portion\n",
    "    # find the corresponding p-value:\n",
    "    sigma = 1/np.sqrt((1-p)*r)  # the standard deviation of the second portion\n",
    "    p_values[data_split,boxplot] = norm.sf(b/sigma)\n",
    "    # find the corresponding e-value:\n",
    "    e_values[data_split,boxplot] = np.exp(a*b/(sigma**2) - a**2/(2*sigma**2))\n",
    "  # Now let us perform the exact test for this box plot\n",
    "  # first we find the largest sample mean\n",
    "  record = -np.inf\n",
    "  for m_index in range(m):\n",
    "    current = np.mean(data[m_index,])\n",
    "    if current>record:\n",
    "      record = current\n",
    "  exact_p_values[boxplot] = 1 - (1-norm.sf(np.sqrt(r)*record))**m\n",
    "  # Finally, the average e-value:\n",
    "  mean_e_values[boxplot] = np.mean(e_values[:,boxplot])\n",
    "\n",
    "fig = plt.figure(figsize=(9,6))\n",
    "ax = fig.add_subplot(111)\n",
    "\n",
    "# Log scale:\n",
    "# Create the boxplot for the data-split p-values\n",
    "ax.boxplot(np.log10(p_values))\n",
    "ax.set_yticks(np.arange(-20,1))\n",
    "ax.set_yticklabels(10.0**np.arange(-20,1))\n",
    "# Plot the exact p-values and average e-values:\n",
    "plt.plot(np.arange(1,n_boxplots+1),np.log10(exact_p_values))\n",
    "plt.plot(np.arange(1,n_boxplots+1),-2*np.log10(mean_e_values+1))\n",
    "\n",
    "# Save the figure\n",
    "fig.savefig('figure.jpg', bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Now let us draw an e-value-based figure.\n",
    "It only uses exact p-values and data-split e-values."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 648x432 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "# Shafer's calibrator:\n",
    "def Shafer(p):\n",
    "  return 1/np.sqrt(p)-1\n",
    "\n",
    "# VS bound:\n",
    "def VS(p):\n",
    "  if p<=np.exp(1):\n",
    "    return -np.exp(-1)/(p*np.log(p))\n",
    "  else:\n",
    "    return 1\n",
    "\n",
    "# VS-transform the p-values:\n",
    "VS_e_values = np.zeros(n_boxplots)\n",
    "for boxplot in range(n_boxplots):\n",
    "  VS_e_values[boxplot] = VS(exact_p_values[boxplot])\n",
    "  \n",
    "fig = plt.figure(figsize=(9,6))\n",
    "ax = fig.add_subplot(111)\n",
    "\n",
    "# Log scale:\n",
    "ax.set_yticks(np.arange(12))\n",
    "# ax.set_yticklabels(10.0**np.arange(12))\n",
    "ax.set_yticklabels(['1','10','100','1000','10000','1e05','1e06','1e07','1e08','1e09','1e10','1e11'])\n",
    "# Plot the exact p-values (Shafer-transformed):\n",
    "plt.plot(np.arange(1,n_boxplots+1),np.log10(Shafer(exact_p_values)),label=\"Shafer\")\n",
    "# Plot the e-values:\n",
    "plt.plot(np.arange(1,n_boxplots+1),np.log10(mean_e_values),label=\"e-values\")\n",
    "# Plot the exact p-values (VS-transformed):\n",
    "plt.plot(np.arange(1,n_boxplots+1),np.log10(VS_e_values),label=\"VS\")\n",
    "ax.legend()\n",
    "\n",
    "# Save the figure\n",
    "fig.savefig('figure.jpg', bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Appendix"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Let's draw the distribution function of exact p-values."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "0.6703\n",
      "0.2965\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 648x432 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "# This is modelled on the first cell above.\n",
    "import numpy as np\n",
    "from scipy.stats import norm\n",
    "import matplotlib.pyplot as plt\n",
    "\n",
    "# parameters that I vary:\n",
    "m = 2\n",
    "Delta = 2\n",
    "\n",
    "np.random.seed(1)\n",
    "\n",
    "# fixed and computed values of parameters\n",
    "r = 5  # 5 is a good value here (in any case, r should be divisible by 5)\n",
    "mu = Delta/np.sqrt(r)\n",
    "\n",
    "n_p_values = 10000    # the number of p-values in my picture (10000)\n",
    "p_values = np.zeros(n_p_values)  # initializing the exact p-values to plot\n",
    "\n",
    "for i in range(n_p_values):\n",
    "  # initializing the data:\n",
    "  data = np.random.normal(size=(m,r))\n",
    "  # generating the data:\n",
    "  data[0,] = data[0,] + mu\n",
    "  # Now we perform the exact test for this dataset\n",
    "  # first we find the largest sample mean\n",
    "  record = -np.inf\n",
    "  for m_index in range(m):\n",
    "    current = np.mean(data[m_index,])\n",
    "    if current>record:\n",
    "      record = current\n",
    "  p_values[i] = 1 - (1-norm.sf(np.sqrt(r)*record))**m\n",
    "\n",
    "# sorting p-values\n",
    "p_values = np.sort(p_values)\n",
    "\n",
    "fig = plt.figure(figsize=(9,6))\n",
    "ax = fig.add_subplot(111)\n",
    "\n",
    "# Log scale:\n",
    "# Create the boxplot for the data-split p-values\n",
    "ax.set_xticks(np.arange(-20,1))\n",
    "ax.set_xticklabels(10.0**np.arange(-20,1))\n",
    "# Plot the distribution function of p-values:\n",
    "plt.plot(np.append(np.log10(p_values),1),np.arange(n_p_values+1)/n_p_values)\n",
    "plt.xlim(-5,1)\n",
    "\n",
    "# The lines for Cox's $\\alpha=0.1$ and $\\alpha=0.01$:\n",
    "# find alpha = 0.1\n",
    "alphas = [0.1,0.01]\n",
    "powers = [\"0.670\",\"0.297\"]\n",
    "for i in range(2):\n",
    "  alpha = alphas[i]\n",
    "  power = powers[i]\n",
    "  index = 0\n",
    "  for i in range(n_p_values):\n",
    "    if p_values[i] <= alpha:\n",
    "      index = i\n",
    "  print(index/n_p_values)\n",
    "  # vertical lines:\n",
    "  plt.plot([np.log10(alpha),np.log10(alpha)],[0,index/n_p_values],color=\"r\",ls=\":\")\n",
    "  # horizontal lines:\n",
    "  plt.plot([-5,np.log10(alpha)],[index/n_p_values,index/n_p_values],color=\"r\",ls=\":\")\n",
    "  # text:\n",
    "  plt.text(-5.37,index/n_p_values-0.01,power)\n",
    "\n",
    "# Save the figure\n",
    "fig.savefig('figure.jpg', bbox_inches='tight')"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.6.8"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}

